Constructing Neural Network-Based Models for Simulating Dynamical Systems

Dynamical systems see widespread use in natural sciences like physics, biology, chemistry, as well as engineering disciplines such as circuit analysis, computational fluid dynamics, and control. For simple systems, the differential equations governing the dynamics can be derived by applying fundamental physical laws. However, for more complex systems, this approach becomes exceedingly difficult. Data-driven modeling is an alternative paradigm that seeks to learn an approximation of the dynamics of a system using observations of the true system. In recent years, there has been an increased interest in data-driven modeling techniques, in particular neural networks have proven to provide an effective framework for solving a wide range of tasks. This paper provides a survey of the different ways to construct models of dynamical systems using neural networks. In addition to the basic overview, we review the related literature and outline the most significant challenges from numerical simulations that this modeling paradigm must overcome. Based on the reviewed literature and identified challenges, we provide a discussion on promising research areas.

==> arxiv_pack.sh <==
pdflatex deep_learning_for_dynamical_systems.tex
bibtex deep_learning_for_dynamical_systems.bib
zip -r arxiv_submission.zip \
    figures \
    sections \
    tables \
    deep_learning_for_dynamical_systems.tex \
    preamble.tex \
    deep_learning_for_dynamical_systems.bib \
    deep_learning_for_dynamical_systems.bbl
